The cost of cyclic permutations and remainder sums in the Euclidean algorithm

We discuss a modification to the Gries-Mills block swapping scheme for in-place rotation with average costs of 1.85 moves per element and worst case performance still at 3 moves per element. Analysis of the average case relies on the asymptotic behavior of the sum of remainders in the Euclidean algorithm.

==> incl_blend.cc <==
constexpr static struct blend_t {
    
  template < typename Iterator >
  Iterator operator () ( Iterator from, Iterator middle, Iterator to ) const {
    std::size_t l_size = middle - from;
    std::size_t r_size = to - middle;
      
    using value_type = std::decay_t< decltype( *from ) >;
    constexpr std::size_t const buffer_size =
      std::max( std::size_t(1), BATCH_SIZE / sizeof( value_type ) );
    std::size_t batch_size = buffer_size;
    thread_local std::array< value_type, buffer_size > buffer;

    if ( 0 < l_size && l_size <= r_size ) {
      if ( l_size < batch_size ) { batch_size = l_size; }
      std::size_t i = 0;
      for ( ; i < l_size - batch_size; i += batch_size ) {
        std::move( from + i, from + i + batch_size, buffer.begin() );
        std::size_t shift = 0;
        for ( ; shift <= r_size - l_size; shift += l_size ) {
          std::move( from + i + shift + l_size,
                     from + i + shift + l_size + batch_size,
                     from + i + shift );
        }
        std::move( buffer.begin(),
                   buffer.begin() + batch_size,
                   from + i + shift );
      }
      std::size_t n_remaining = l_size - i; /*@\label{begin.patch}@*/
      std::size_t shift = 0;
      std::move( from + i, from + i + n_remaining, buffer.begin() );
      for ( ; shift + l_size <= r_size; shift += l_size ) {
        std::move( from + i + shift + l_size,
                   from + i + shift + l_size + n_remaining,
                   from + i + shift );
      }          
      std::move( buffer.begin(),
                 buffer.begin() + n_remaining,
                 from + i + shift ); /*@\label{end.patch}@*/
      from   += shift;
      middle += shift;
      r_size -= shift;
    }
      
    return ( triple_reverse( from, middle, to ) );
  }
    
} blend;


==> incl_block_async_cycle.cc <==
constexpr static struct block_async_cycle_t {
private:

  constexpr static const std::size_t NUM_CORES = 16;
  constexpr static const std::size_t BASE_WORK_LOAD = 1 << 19;
    
  template < typename Iterator, typename Buffer >
  static
  void block_rotate ( Iterator first, Buffer buffer,
                      std::size_t num_blocks, std::size_t block_size,
                      std::ptrdiff_t stride ) {
    Iterator here = first;
    std::move( here, here + block_size, buffer );
    for ( std::size_t i = 0; i < num_blocks; ++ i ) {
      Iterator next = here + stride;
      std::move( next, next + block_size, here );
      here = next;
    }
    std::move( buffer, buffer + block_size, here );
  }

  template < std::size_t buffer_size, typename ValueType, typename Iterator >
  static
  void rotate_range ( Iterator from, Iterator to, std::size_t num_cores,
                      std::size_t num_blocks, std::ptrdiff_t stride ) {
    std::size_t length = to - from;
    if ( num_cores <= 1
         ||
         length <= BASE_WORK_LOAD / sizeof( ValueType ) / num_blocks ) {
      std::array< ValueType, buffer_size > buffer;
      Iterator head = from;
      Iterator next = head + buffer_size;
      while ( next < to ) {
        block_rotate( head, buffer.begin(), num_blocks, buffer_size, stride );
        head = next;
        next = head + buffer_size;
      }
      block_rotate( head, buffer.begin(), num_blocks, to - head, stride );
    } else {
      Iterator mid = from + length / 2;
      auto dummy = std::async( rotate_range< buffer_size, ValueType, Iterator >,
                               from, mid, num_cores / 2, num_blocks, stride );
      rotate_range< buffer_size, ValueType >
        ( mid, to, num_cores / 2, num_blocks, stride );
      dummy.get();
    }
  }
    
  template < std::size_t buffer_size, typename ValueType, typename Iterator >
  std::size_t rotate_left ( Iterator from, Iterator mid, Iterator to ) const {
    std::size_t l_size = mid - from;
    std::size_t r_size = to - mid;
    std::size_t num_blocks = r_size / l_size;
    rotate_range< buffer_size, ValueType >
      ( from, mid, NUM_CORES, num_blocks, l_size );
    return ( num_blocks * l_size );
  }
  
  template < std::size_t buffer_size, typename ValueType, typename Iterator >
  std::size_t rotate_right ( Iterator from, Iterator mid, Iterator to ) const {
    std::size_t l_size = mid - from;
    std::size_t r_size = to - mid;
    std::size_t num_blocks = l_size / r_size;
    rotate_range< buffer_size, ValueType >
      ( mid, to, NUM_CORES, num_blocks, - std::ptrdiff_t( r_size ) );
    return ( num_blocks * r_size );
  }
    
public:
  
  template < typename Iterator >
  Iterator operator () ( Iterator from, Iterator middle, Iterator to ) const {
    std::size_t l_size = middle - from;
    std::size_t r_size = to - middle;
      
    using value_type = std::decay_t< decltype( *from ) >;
    constexpr std::size_t const buffer_size = BUFFER_SIZE;
    constexpr std::size_t const batch_size =
      std::max( std::size_t( 1 ), BATCH_SIZE / sizeof( value_type ) );
    thread_local std::array< value_type, buffer_size > buffer;

    while ( l_size > 0 && r_size > 0 ) {
 
      if ( l_size < r_size  ) {
        if ( l_size <= buffer_size ) {
          std::move( from, middle, buffer.begin() );
          std::move( middle, to, from );
          std::move( buffer.begin(), buffer.begin() + l_size, to - l_size );
          break;
        }
        std::size_t shift =
          rotate_left< batch_size, value_type >( from, middle, to );
        from   += shift;
        middle += shift;
        r_size -= shift;
        continue;
      }

      if ( r_size < l_size ) {
        if ( r_size <= buffer_size ) {
          std::move( middle, to, buffer.begin() );
          std::move_backward( from, middle, to );
          std::move( buffer.begin(), buffer.begin() + r_size, from );
          break;
        }
        std::size_t shift =
          rotate_right< batch_size, value_type >( from, middle, to );
        to     -= shift;
        middle -= shift;
        l_size -= shift;
        continue;
      }

      std::swap_ranges( from, middle, middle );
      break;
    }
    return ( from + r_size );
  }
    
} block_async_cycle;


==> incl_hybrid_rotate.cc <==
constexpr static struct hybrid_rotate_t {

  template < typename Iterator >
  Iterator operator () ( Iterator from, Iterator middle, Iterator to ) const {
    std::size_t l_size = middle - from;
    std::size_t r_size = to - middle;
      
    constexpr std::size_t const buffer_size = BUFFER_SIZE;
    constexpr std::size_t const batch_size = BATCH_SIZE;
    using value_type = std::decay_t< decltype( *from ) >;
    thread_local std::array< value_type, buffer_size > buffer;

    while ( l_size > 0 && r_size > 0 ) {
 
      if ( l_size < r_size  ) {
        if ( l_size <= buffer_size ) {
          std::move( from, middle, buffer.begin() );
          std::move( middle, to, from );
          std::move( buffer.begin(), buffer.begin() + l_size, to - l_size );
          break;
        }

        if ( r_size <= 2 * l_size ) {
          return ( unchecked_trinity( from, middle, to ) );
        }

        std::size_t i = 0;
        for ( ; i < l_size - batch_size; i += batch_size ) {
          std::move( from + i, from + i + batch_size, buffer.begin() );
          std::size_t shift = 0;
          for ( ; shift <= r_size - l_size; shift += l_size ) {
            std::move( from + i + shift + l_size,
                       from + i + shift + l_size + batch_size,
                       from + i + shift );
          }
          std::move( buffer.begin(),
                     buffer.begin() + batch_size,
                     from + i + shift );
        }
        std::size_t n_remaining = l_size - i;
        std::size_t shift = 0;
        std::move( from + i, from + i + n_remaining, buffer.begin() );
        for ( ; shift + l_size <= r_size; shift += l_size ) {
          std::move( from + i + shift + l_size,
                     from + i + shift + l_size + n_remaining,
                     from + i + shift );
        }          
        std::move( buffer.begin(),
                   buffer.begin() + n_remaining,
                   from + i + shift );
        from   += shift;
        middle += shift;
        r_size -= shift;
        continue;
      }

      if ( r_size < l_size ) {
        if ( r_size <= buffer_size ) {
          std::move( middle, to, buffer.begin() );
          std::move_backward( from, middle, to );
          std::move( buffer.begin(), buffer.begin() + r_size, from );
          break;
        }

        if ( l_size <= 2 * r_size ) {
          return ( unchecked_trinity( from, middle, to ) );
        }
        
        std::size_t i = 0;
        for ( ; i < r_size - batch_size; i += batch_size ) {
          std::move( middle + i, middle + i + batch_size, buffer.begin() );
          std::size_t shift = 0;
          for ( ; shift <= l_size - r_size; shift += r_size ) {
            std::move( middle + i - shift - r_size,
                       middle + i -shift - r_size + batch_size,
                       middle + i - shift );
          }
          std::move( buffer.begin(),
                     buffer.begin() + batch_size,
                     middle + i - shift );
        }
        std::size_t n_remaining = r_size - i;
        std::move( middle + i, middle + i + n_remaining, buffer.begin() );
        std::size_t shift = 0;
        for ( ; shift <= l_size - r_size; shift += r_size ) {
          std::move( middle + i - shift - r_size,
                     middle + i -shift - r_size + n_remaining,
                     middle + i - shift );
        }
        std::move( buffer.begin(),
                   buffer.begin() + n_remaining,
                   middle + i - shift );
        to     -= shift;
        middle -= shift;
        l_size -= shift;
        continue;
      }

      std::swap_ranges( from, middle, middle );
      break;
    }
    return ( from + r_size );
  }
    
} hybrid_rotate;


==> incl_inplace_merge.cc <==
constexpr static struct inplace_merge_t {
private:
  
  template < typename Rotate >
  struct worker {

    constexpr static std::size_t buffer_size = rotation::BUFFER_SIZE;

    constexpr static auto make_buffer = [] ( auto from, auto to ) {
      using value_type = std::decay_t< decltype( *from ) >;
      thread_local std::array< value_type, buffer_size > the_buffer;
      std::move( from, to, the_buffer.begin() );
      return ( the_buffer.begin() );
    };
    
    Rotate rotate;
    
    template < typename Iterator, typename IsLess >
    void operator () ( Iterator from, Iterator middle, Iterator to, IsLess is_less ) const {
      // ENFORCE( std::is_sorted( from, middle, is_less ) );
      // ENFORCE( std::is_sorted( middle, to, is_less ) );
      // PROMISE( std::is_sorted( from, to, is_less ) );
      std::size_t length = to - from;
      std::size_t l_size = middle - from;
      std::size_t r_size = to - middle;
      if ( from == middle || middle == to ) {
      } else if ( ! is_less( middle[ 0 ], middle[ -1 ] ) ) {
      } else if ( l_size <= buffer_size ) {
        auto buffer = make_buffer( from, middle );
        basic_merge_bottom_up( buffer, buffer + l_size, middle, to, from, is_less );
      } else if ( r_size <= buffer_size ) {
        auto buffer = make_buffer( middle, to );
        basic_merge_top_down( buffer, buffer + r_size, from, middle, to, is_less );
      } else if ( l_size >= length / 2 ) {
        Iterator left_half = from + l_size / 2;
        Iterator right_split = std::lower_bound( middle, to, *left_half, is_less );
        middle = rotate( left_half, middle, right_split );
        (*this)( from, left_half, middle, is_less );
        (*this)( middle, right_split, to, is_less );
      } else {
        Iterator right_half = middle + r_size / 2;
        Iterator left_split = std::upper_bound( from, middle, right_half[ - 1 ], is_less );
        middle = rotate( left_split, middle, right_half );
        (*this)( from, left_split, middle, is_less );
        (*this)( middle, right_half, to, is_less );
      }
    }
    
  };
  
public:
  
  template < typename Iterator, typename IsLess >
  void operator () ( Iterator from, Iterator middle, Iterator to, IsLess is_less ) const {
    (*this)[ rotation::block_cycle ]( from, middle, to, is_less );
  }
  
  template < typename Rotate >
  constexpr worker< Rotate > operator [] ( Rotate rotate ) const {
    return { rotate };
  }
  
} inplace_merge;


==> incl_inplace_merge_sort.cc <==
template < typename Iterator, typename IsLess >
void inplace_merge_sort ( Iterator from, Iterator to, IsLess is_less,
                          std::size_t bound = SOME_BOUND ) {
  std::size_t length = to - from;
  if ( length <= bound ) {
    SOME_SMALL_SORT( from, to, is_less );
  } else {
    Iterator middle = from + length / 2;
    inplace_merge_sort( from, middle, is_less, bound );
    inplace_merge_sort( middle, to, is_less, bound );
    inplace_merge[ ROTATE ]( from, middle, to, is_less );
  }
}


==> incl_optimal_rotate.cc <==
constexpr static struct optimal_rotate_t {
  
  template < typename Iterator >
  Iterator operator () ( Iterator from, Iterator middle, Iterator to ) const {
    std::size_t length = to - from;
    std::size_t l_size = middle - from;
    std::size_t r_size = to - middle;
    Iterator result = from + r_size;
    if ( l_size == 0 || r_size == 0 ) {
      return ( result );
    }
    std::size_t count = std::gcd( l_size, r_size );
    std::size_t run_length = length / count;
    for ( std::size_t i = 0; i < count; ++ i ) {
      std::size_t target = i;
      std::size_t source = target + l_size;
      auto dummy = std::move( from[ target ] );
      for ( std::size_t k = 1; k < run_length; ++ k ) {
        from[ target ] = std::move( from[ source ] );
        target = source;
        source += l_size;
        source = ( source >= length ? source - length : source );
      }
      from[ target ] = std::move( dummy );
    }
    return ( result );
  }
  
} optimal_rotate;
  

